Computation of a combined spherical-elastic and viscous-half-space earth model for ice sheet simulation

This report starts by describing the continuum model used by Lingle & Clark (1985) to approximate the deformation of the earth under changing ice sheet and ocean loads. That source considers a single ice stream, but we apply their underlying model to continent-scale ice sheet simulation. Their model combines Farrell's (1972) elastic spherical earth with a viscous half-space overlain by an elastic plate lithosphere. The latter half-space model is derivable from calculations by Cathles (1975). For the elastic spherical earth we use Farrell's tabulated Green's function, as do Lingle & Clark. For the half-space model, however, we propose and implement a significantly faster numerical strategy, a spectral collocation method (Trefethen 2000) based directly on the Fast Fourier Transform. To verify this method we compare to an integral formula for a disc load. To compare earth models we build an accumulation history from a growing similarity solution from (Bueler, et al.~2005) and and simulate the coupled (ice flow)-(earth deformation) system. In the case of simple isostasy the exact solution to this system is known. We demonstrate that the magnitudes of numerical errors made in approximating the ice-earth system are significantly smaller than pairwise differences between several earth models, namely, simple isostasy, the current standard model used in ice sheet simulation (Greve 2001, Hagdorn 2003, Zweck & Huybrechts 2005), and the Lingle & Clark model. Therefore further efforts to validate different earth models used in ice sheet simulations are, not surprisingly, worthwhile.

==> fastearth.m <==
function [uv,ue,H,xs,ys]=fastearth(Nin,tf,dtyear,Z,type,graphflag)
% FASTEARTH  Use the elastic-viscous earth model from
%     Bueler (2006) "Computation of a viscoelastic deformable earth
%     model for ice sheet simulation."
% to simulate the deformation of the earth under a disc load or under an
% artificial ice sheet load history.  Uses a modified "load response
% matrix" approach for the elastic component.  Uses a Fourier spectral
% method (Trefethen 2000) for the flat-earth, elastic plate over viscous
% half-space model.  The PDE for this latter model is
%     d/dt(2 eta Lap^{1/2} u) + rho g u + D Lap^2 u = sigma_zz.
% Time discretization of this PDE is Crank-Nicolson.  The source of the
% model is
%     Lingle & Clark (1985) "A numerical model of interactions between a
%     marine ice sheet and the solid earth: Application to a West Antarctic
%     ice stream," J. Geophysical Research 90 (C1) 1100--1114.
%
%     [UV,UE,HH,XX,YY]=FASTEARTH(N,TF,DTYEAR,Z)  computes and plots
%     deformation of the earth's surface under an ice disc load of radius
%     1000km and thickness 1000m.  Uses N grid points in each direction on
%     a square 4000 km by 4000 km region R of physical interest.  N must be
%     even; best choices are powers of 2.  Z is a small whole number
%     (Z=2 recommended) which determines the size of the computational
%     region Omega for the flat viscous model.  Namely, Omega is a square
%     with side 4000*Z km, discretized by N*Z points in each direction.  A
%     periodic boundary condition is applied at the edge of Omega.  TF is
%     # of years of the run with timestep DTYEAR.  Elastic deformation is
%     performed on R and is only done if a file "I{N}.mat" can be found;
%     this can be generated using GEFORCONV; see examples.  FASTEARTH
%     returns the gridded flat viscous deformation UV, the gridded elastic
%     deformation UE, the thickness HH--all at the final time---and the 
%     grid itself in XX,YY (as from MESHGRID); all outputs in meters.
%
%     [UV,UE,HH,XX,YY]=FASTEARTH(N,TF,DTYEAR,Z,'disc')  Same as above.
%
%     [UV,UE,HH,XX,YY]=FASTEARTH(N,TF,DTYEAR,Z,'testC')  is the same except
%     that the ice load is essentially test C, but with simple isostacy 
%     added, from
%         Bueler, et al. (2005) "Exact solutions and the verification of
%         numerical models for isothermal ice sheets," J. Glaciol. 51 (173)
%         291--306.
%     Thickness evolution is stopped at 40033 years and the last thickness
%     held.
%
%     [UV,UE,HH,XX,YY]=FASTEARTH(N,TF,DTYEAR,Z,'...',false)  No graphing.
%
% Example I; generate I for 16 x 16 case, store and use:
%     tic, I = geforconv(16,16,2000,2000); toc  % about a minute
%     save 'I16' I
%     fastearth(16,100000,500,2); % 2 secs
% Example II; to see ice cap on bed; needs "I128.mat":
%     [uv,ue,H,x,y]=fastearth(128,40000,500,2,'testC'); % 15 secs
%     figure, mesh(x/1000,y/1000,H+uv+ue)
%     hold on, mesh(x/1000,y/1000,uv+ue), hold off
% See also GEFORCONV, VISCDISC, TESTFAST.
% ELB 1/12/06

if nargin<5, Cflag=false; type='disc'; end
if nargin<6, graphflag=true; end
if strcmp(type,'testC'), Cflag=true;
else, Cflag=false; end
if ((floor(Z)~=ceil(Z)) || (Z<1)), error('Z must be positive integer'), end

g=9.81;  spera=3.1556926e7;  % seconds per year
rhoi=0.910e3;       % density of ice; kg/m^3
rhor=3.300e3;       % density of mantle; kg/m^3
D=5.0e24;           % flexural rigidity of lithosphere as an elastic plate
eta=1.0e21;         % viscosity of mantle

L0=2000e3;          % half-length of actual domain in each direction; m

% compute flat-earth, viscous half-space model on extended grid:
L=Z*2000e3;         % half-length of computational domain
N=Z*Nin;            % computational N
h=2*L/N;   x=-L+h:h:L;
[xx,yy]=meshgrid(x,x);  rr=sqrt(xx.^2+yy.^2);
M=ceil(tf/dtyear);   dt=(tf/M)*spera;

% Fourier coefficients of powers of Laplacian
cx=(pi/L)*[0:N/2 N/2-1:-1:1];
[ccxx,ccyy]=meshgrid(cx,cx);
cclap=ccxx.^2+ccyy.^2;
cchalf=sqrt(cclap);  % lap^{1/2} coeffs
ccbih=cclap.^2;      % biharmonic coeffs

% coefficients in transformed PDE
part1=2*eta*cchalf;
part2=(dt/2)*( rhor*g*ones(size(ccbih)) + D*ccbih );
right = part1 - part2;  % Fourier-transformed operator on right of eqn (19)
left = part1 + part2;   % ... on left of eqn

disp('  computing flat viscous deformation ...')
uun1=zeros(size(xx));
for n=0:M-1
    uun=uun1;
    if Cflag, H=getTestC(xx,yy,(n+1/2)*dt);
    else, H=1000*(rr<1e6); end
    % apply Fourier spectral method:
    sszz=-rhoi*g*H;
    frhs=right.*fft2(uun) + fft2(dt*sszz);
    uun1=real(ifft2( frhs./left ));
end
% tweak: find average value along "distant" bdry of [-ZL,ZL]X[-ZL,ZL],
% remove it and add back result for equivalent disc load
uun1=uun1-( sum(uun1(1,:))+sum(uun1(:,1)) )/(2*N);
if Cflag % assume equiv disc load has R0=1000km
    H0=h*h*sum(sum(H))/(pi*1e6^2);  % trapezoid rule
else, H0=1000; end
uun1=uun1+viscdisc(H0,1000,tf,L/1000);

sh=(N/2)-(N/(2*Z))+1:(N/2)+(N/(2*Z));  % extract central/actual part
xs=xx(sh,sh);   ys=yy(sh,sh);   uv=uun1(sh,sh);  H=H(sh,sh);

% get and use (w. convolution) elastic LRM if available; plot things
filename=['I' num2str(Nin) '.mat'];
doGE=(exist(filename)==2);
if doGE, disp('  [elastic load response matrix FOUND]')
else, disp('  [elastic load response matrix NOT found]'), end
if doGE
    disp(['  computing spherical elastic deformation using I' ...
        num2str(Nin) '.mat ...'])
    S=load(filename);
    ue=rhoi*conv2(H,S.I,'same');
    if graphflag
        figure(1),  clf,  subplot(2,1,2),  mesh(xs/1000,ys/1000,ue);
        xlabel('x (km)'),  ylabel('y (km)')
        zlabel('vertical displacement (m)')
        title('spherical, self-gravitating elastic model')
        subplot(2,1,1),  mesh(xs/1000,ys/1000,uv);
    end
else
    disp('  skipping spherical elastic deformation ...')
    ue=zeros(size(uv)); % for return value only
    if graphflag, figure(1),  clf,  mesh(xs/1000,ys/1000,uv); end
end
if graphflag
    xlabel('x (km)'),  ylabel('y (km)')
    zlabel('vertical displacement (m)')
    title('elastic plate over viscous half-space model')
end

function H=getTestC(x,y,t)
% compute exact H from test C (with simple isostacy added) in Bueler et al 
% "Exact solutions ... isothermal ice sheets".  Stops growth at time 
% t0=40033 years.
spera=3.1556926e7;  % seconds per year
H0=3600;  R0=750000;
% see "Exact solutions ..." eqn (9):
% t0=(2/9.0177e-13)*(7/((1-(910/3300))*4))^3*(R0^4/H0^7) is 40034 years
t0=40034*spera;
ts=t/t0;  if ts>1, ts=1.0; end
rscl=(ts^(-2))*(sqrt(x.^2+y.^2)/R0);
H=H0*ts*max(0, 1-rscl.^(4/3) ).^(3/7);


==> geforconv.m <==
function II=geforconv(Nx,Ny,Lx,Ly);
% GEFORCONV  Computes matrix I=I(p,q), a form of the elastic "load response
% matrix" described in Lingle & Clark (1985) and in the technical report
% Bueler (2005).   Matrix I(p,q) is used by FASTEARTH.
%
%     I=GEFORCONV(NX,NY,LX,LY)  computes (2 NX + 1) by (2 NY + 1)
%     matrix I with entries
%             /dy/2   /dx/2
%     I(p,q)= |       |      G^E(sqrt((pdx-xi)^2+(qdy+eta^2))) dxi deta
%             /-dy/2  /-dx/2
%     where dx=2 LX/NX, dy=2 LY/NY.  Input LX,LY in km.  Assumes region 
%     extends from x=-LX to x=LX and y=-LY to y-LY.  Uses Matlab's 
%     dblquad to do integral.
%
% Example:
%     I=geforconv(16,16,2000,2000);
%
% See also FASTEARTH.
% ELB 12/11/05.

rm=[ 0.011  0.111  1.112  2.224  3.336  4.448  6.672  8.896  11.12 17.79 ...
     22.24  27.80  33.36  44.48  55.60  66.72  88.96  111.2  133.4 177.9 ...
     222.4  278.0  333.6  444.8  556.0  667.2  778.4  889.6 1001.0 1112.0 ...
    1334.0 1779.0 2224.0 2780.0 3336.0 4448.0 5560.0 6672.0 7784.0 8896.0 ...
   10008.0] * 1e3;  % converted to meters
% GE /(10^12 rm) is vertical displacement in meters
GE=[-33.64 -33.56 -32.75 -31.86 -30.98 -30.12 -28.44 -26.87 -25.41 ...
    -21.80 -20.02 -18.36 -17.18 -15.71 -14.91 -14.41 -13.69 -13.01 ...
    -12.31 -10.95 -9.757 -8.519 -7.533 -6.131 -5.237 -4.660 -4.272 ...
    -3.999 -3.798 -3.640 -3.392 -2.999 -2.619 -2.103 -1.530 -0.292 ...
     0.848  1.676  2.083  2.057  1.643];  
% linearly extrapolate GE to r=0;  GE(0) := -33.6488
GE=[interp1(rm(1:2),GE(1:2),0.0,'linear','extrap') GE];
rm=[0.0 rm];  % length(rm)=length(GE)=42

dx=2*Lx*1000/Nx;  dy=2*Ly*1000/Ny;  % dimensions of load element
II=zeros(2*Nx-1,2*Ny-1);
% compute entries of II by dblquad, using quad method and default TOL=1e-6 
for p=-Nx+1:Nx-1
    for q=-Ny+1:Ny-1
        II(p+Nx,q+Ny)=dblquad(@integrand,-dx/2,dx/2,-dy/2,dy/2);
    end
end

% nested function which is integrand in I(p,q)
    function z=integrand(xi,eta)
        r=sqrt((p*dx-xi).^2+(q*dy-eta).^2);
        z=zeros(length(r));
        for jj=1:length(r)
            if r(jj)==0.0  % treat normalization r as 11 m
                z(jj)=GE(1)/(rm(2)*1e12);
            elseif r(jj)>=rm(end), z(jj)=0;
            else  % linearly interpolate to get GE value; then normalize
                ii=find(rm>r(jj),1);  %  2 <= ii <= 42
                z(jj)=interp1(rm(ii-1:ii),GE(ii-1:ii),r(jj))/(r(jj)*1e12);
            end
        end
    end

end


==> viscdisc.m <==
function u=viscdisc(H0,R0km,tyrs,rkm)
% VISCDISC  Solution of viscous half-space overlain by rigid lithosphere in
% case of disc load at origin.  Computed by Hankel transform means for 
% comparison to Lingle & Clark (1985) and to new numerical method in
% technical report:  Bueler (2005), "Computation of a viscoelastic 
% deformable earth model for ice sheet simulation."
%
%    [R,U]=VISCDISC(H0,R0KM,TYRS,RKM)  computes the displacement U at
%    time TYRS (years) at radii RKM (km) caused by a disc of radius
%    R0KM (km) and thickness H0 (m).  RKM may be a vector; U will be a 
%    vector of the same length.
%
%    [R,U]=VISCDISC(H0,R0KM,'INF',RKM)  computes the equilibrium 
%    displacement.
%
% Example I; for disc 1000 m thick with 1000km radius at t=10^2,10^4,inf
% years; plotted on range 0.01 km to 10000 km.  Each evaluation of 
% viscdisc requires more than a minute on my machine.
%
%    r=10.^(-2:.01:4);  % 601 r values
%    u1=viscdisc(1000,1000,100,r);
%    u2=viscdisc(1000,1000,2000,r);
%    u3=viscdisc(1000,1000,'inf',r);
%    semilogx(r,u1,r,u2,r,u3), xlabel('r (km)'),  ylabel('u (m)')
%    u3(1)/1000, -910/3300  % compensation depth comparison
%
% Example II; continues the above.  Plots the Green's function as in figure
% 5(a) in Lingle & Clark (1985), but at fewer times.  Takes a minute or so.
%
%    tt=[20 200 500 2000 5000 20000 50000 100000];
%    R0=0.001;  H0=1/(pi*910);  % small disc with mass 1 kg
%    for j=1:8,  uu(:,j)=viscdisc(H0,0.001,tt(j),r);  end
%    figure,  for j=1:8, semilogx(r,uu(:,j)),  hold on,  end
%    hold off,  xlabel('r (km)'),  ylabel('displacement (m)')
%    axis([r(1) r(end) -3.5e-15 0.5e-15]), grid on
%
% See also GHV, FASTEARTH, TESTFAST.
% ELB (12/7/05)

g=9.81; % m/s^2
rhoi=910; % kg/m^3
rhor=3300;  % kg/m^3
rg=rhor*g; % combined constant
D=5.0e24; % N m; flexural rigidity of lithosphere
eta=1.0e21;  % Pa s; viscosity of mantle
spera=3.1556926e7;  % seconds per year

R0=R0km*1000;
TOL=eps;
pts=[10.^(-3:-0.05:-10) 1.0e-14];

if (isstr(tyrs)&&strcmp(tyrs,'inf'))
    for k=1:length(rkm)
        rk=rkm(k)*1000;
        result=quadl(@equilgrand,pts(1),100.0*pts(1),TOL); %kap->infty tail
        for j=1:length(pts)-1
            result=result+quadl(@equilgrand,pts(j+1),pts(j),TOL);
        end
        u(k)=-rhoi*g*H0*R0*result;
    end
else
    t=tyrs*spera;
    for k=1:length(rkm)
        rk=rkm(k)*1000;
        result=quadl(@integrand,pts(1),100.0*pts(1),TOL); % kap->infty tail
        for j=1:length(pts)-1
            result=result+quadl(@integrand,pts(j+1),pts(j),TOL);
        end
        u(k)=rhoi*g*H0*R0*result;
    end
end

    function y=integrand(kap)
    % integrand of inverse Hankel transform
    beta=rg + D*kap.^4;
    expdiff=exp(-beta*t./(2*eta*kap))-ones(size(kap));
    y=expdiff.*besselj(1.0,kap*R0).*besselj(0.0,kap*rk)./beta;
    end

    function y=equilgrand(kap)
    % integrand of inverse Hankel transform when t-->infty
    y=besselj(1.0,kap*R0).*besselj(0.0,kap*rk)./(rg + D*kap.^4);
    end

end

